Code Polymorphism Meets Code Encryption: Confidentiality and Side-Channel Protection of Software Components

In this paper, we consider that, in practice, attack scenarios involving side-channel analysis combine two successive phases:an analysis phase, targeting the extraction of information about the target and the identification of possible vulnerabilities;and an exploitation phase, applying attack techniques on candidate vulnerabilities. We advocate that protections need to coverthese two phases in order to be effective against real-life attacks. We present PolEn, a toolchain and a processor architecturethat combine countermeasures in order to provide an effective mitigation of side-channel attacks: as a countermeasure againstthe analysis phase, our approach considers the use of code encryption; as a countermeasure against the exploitation phase,our approach considers the use of code polymorphism, because it relies on runtime code generation, and its combinationwith code encryption is particularly challenging. Code encryption is supported by a processor extension such that machineinstructions are only decrypted inside the CPU, which effectively prevents reverse engineering or any extraction of usefulinformation from memory dumps. Code polymorphism is implemented by software means. It regularly changes the observablebehaviour of the program, making it unpredictable for an attacker, hence reducing the possibility to exploit side-channelleakages. We present a prototype implementation, based on the RISC-V Spike simulator and a modified LLVM toolchain. Inour experimental evaluation, we illustrate that PolEn effectively reduces side-channel leakages. For the protected functionsevaluated, static memory use increases by a factor of 5 to 22, corresponding to the joint application of code encryption andcode polymorphism. The overhead, in terms of execution time, ranges between a factor of 1.8 and 4.6.

==> experiments/trivium-synth/plot_results.py <==
#!/usr/bin/env python
# coding: utf-8

# # Plotting Trivium synthesis results

# In[ ]:


import numpy as np

import matplotlib
import matplotlib.pyplot as plt


# ## Matplotlib utilities

# In[ ]:


# Change color of each axis

def color_y_axis(ax, color):
    """Color your axes."""
    for t in ax.get_yticklabels():
        t.set_color(color)
    return None


# ## The actual plots

# In[ ]:


p, alm, fmax, xs, xs2 = np.loadtxt("trivium_synth.csv", usecols=(0, 1, 3, 4, 5), delimiter=",", unpack=True)


# In[ ]:


plt.plot(p, xs)
# plt.plot(p, xs2)
plt.axvline(x=66, linestyle=":")
plt.axhline(y=xs[31], linestyle=":")
plt.xlabel("Nombre de bits par itération")
plt.ylabel("Mbit/ALM")
plt.xlim(0, 192)
plt.xticks(list(plt.xticks()[0]) + [66])
plt.savefig("trivium_synt.pdf")
plt.show()


# In[ ]:


print("32:", xs[31])
print("128", xs[127])


# In[ ]:


_, ax = plt.subplots()
ax2 = ax.twinx()

ax_col = "#882255"
ax2_col = "#44AA99"
ax.plot(p, alm, color=ax_col)
ax2.plot(p, 10e9*(1152. / p / (fmax*10e6)), color=ax2_col)
# plt.plot(p, xs2)
ax.axvline(x=66, linestyle=":")
# plt.axhline(y=xs[31], linestyle=":")
ax.set_xlabel("Nombre de bits par itération")
ax.set_ylabel("ALM")
ax2.set_ylabel("Temps init")
ax2.set_ylim(0, 500)
color_y_axis(ax, ax_col)
color_y_axis(ax2, ax2_col)

ax.set_xlim(0, 192)
plt.xticks(list(plt.xticks()[0]) + [66])
plt.show()


# ### ALMs / throughput
# 
# Some additionnal package are required for interpolation

# In[ ]:


import scipy.optimize
import scipy.stats


# In[ ]:


a, b, r_value, p_value, std_err = scipy.stats.linregress(p, alm)
y2 = a * p + b


# In[ ]:


plt.plot(p, y2, color="#3322887F", label="Interpolation {:.3f}*x + {:.3f}".format(a, b))
plt.plot(p, alm, color="#CC6677", label="Synthesis data")

plt.xlabel("Bits par itération")
plt.ylabel("ALM")
plt.xlim(0, 192)
plt.legend()
plt.savefig("trivium_alm_plot.pdf", transparent=True)

plt.show()


# ### Initialisation time

# In[ ]:


ys = 10e9*(1152. / p / (fmax*10e6))


# In[ ]:


def model1(x, a, b, c):
    return a * np.exp(-b * x) + c

def model2(x, a, b, c, d):
    return a*x**3 + b*x**2 +c*x + d

def model3(x, a, b):
    return a - b / x

model = model3

popt, pcov = scipy.optimize.curve_fit(model,  p,  ys)
ys2 = model(p, *popt)


# In[ ]:


plt.plot(p, ys2, color="#8822557F", label="Interpolation y = {:.2f} {:.2f} / x".format(popt[0], popt[1]))
plt.plot(p, ys, color="#44AA99", label="Synthesis data")

plt.xlabel("Bits par itération")
plt.ylabel("Temps d'initialisation (ns)")
plt.xlim(0, 192)
plt.ylim(0, 300)

plt.legend()
plt.savefig("trivium_init_time.pdf", transparent=True)
plt.show()



==> src/aes.c <==
void AES_Run(void)
{
	int i;

	addRoundKey();
	for(i = 0; i < 9; i++)
	{
		subBytes();
		shiftRows();
		mixColumns();
		computeKey(rcon[i]);
		addRoundKey();
	}

	subBytes();
	shiftRows();
	computeKey(rcon[i]);
	addRoundKey();
}


==> src/f.poly.c <==
int f_secure(int a, int b){
  if(SHOULD_BE_REGENERATED()){
	SGPC_f_secure();
  }
  return code_f(a,b); 
}

code code_f[CODE_SIZE];

void SGPC_f_secure(){
  reg_t r[] = {0, 1, 2, 3, .... 15};
  shuffle_regs(r);
  push_callee_saved_registers(); 
  cdg_gennoise();
  variant_XOR_i_1_32_iRRR( a2, a1, a0 ); 
  cdg_gennoise();
  ADD_i_1_32_iRRR( a0, a1, a0 ); 
  cdg_gennoise();
  REM_i_1_32_iRRR( a0, a0, a2 ); 
  cdg_gennoise();
  pop_callee_saved_registers();
  cdg_gennoise();
  JALR_i_1_32_iIRR( zero, ra, 0 );
  ...
  CDGEND();
}



==> src/f.poly_polen.c <==
int f_secure(int a, int b){
  if(SHOULD_BE_REGENERATED()){
	SGPC_f_secure();
  }
  return code_f(a,b); 
}



code code_f[CODE_SIZE];


void SGPC_f_secure(){
  reg_t r[] = {0, 1, 2, 3, .... 15};
  shuffle_regs(r);
  push_callee_saved_registers();
  initBB();
  cdg_gennoise();
  variant_XOR_i_1_32_iRRR( a2, a1, a0 ); 
  cdg_gennoise();
  ADD_i_1_32_iRRR( a0, a1, a0 ); 
  cdg_gennoise();
  REM_i_1_32_iRRR( a0, a0, a2 ); 
  cdg_gennoise();
  pop_callee_saved_registers();
  cdg_gennoise();
  JALR_i_1_32_iIRR( zero, ra, 0 );
}



==> src/f_secure.c <==
#pragma polen
int f_secure(int a,
             int b){
  int c = a^b;
  a = a+b;
  a = a%c;
  return a;
}

